User Agency and System Automation in Interactive Intelligent Systems

Balancing user agency and system automation is essential for effective human-AI interactions. Fully automated systems can deliver efficiency but risk undermining usability and user autonomy, while purely manual tools are often inefficient and fail to enhance user capabilities. This dissertation addresses the question: "How can we balance user agency and system automation for interactions with intelligent systems?" We present four main contributions. First, we develop a spherical electromagnet that provides adjustable forces on an untethered tool, allowing haptic feedback while preserving user agency. Second, we create an integrated sensing and actuation system that tracks a passive magnetic tool in 3D and delivers haptic feedback without external tracking. Third, we propose an optimal control method for electromagnetic haptic guidance that balances user input with system control, enabling users to adjust trajectories and speed. Finally, we introduce a model-free reinforcement learning approach for adaptive interfaces that learns interface adaptations without heuristics or real user data. Our simulations and user studies show that shared control significantly outperforms naive strategies. By incorporating explicit or implicit models of human behavior into control strategies, intelligent systems can better account for user agency. We demonstrate that the trade-off between agency and automation is both an algorithmic challenge and an engineering concern, shaped by the design of physical devices and user interfaces. We advocate an integrated, end-to-end approach-combining algorithmic, engineering, and design perspectives-to enable more intuitive and effective interactions with intelligent systems.

==> clean.py <==
# small script that deletes unused graphic files in a latex project.
# specify graphic directory and logfile. Unused files will be deleted in specified directory.

import os

logfile = 'main.log'
enc = 'utf-8' # For Overleaf, try 'Latin-1' if issues encountered...

def clean(directory):
	print(directory)
	for filename in os.listdir(directory):
		if filename == logfile:
			continue
		if filename in open(logfile, encoding=enc).read() and os.path.isfile(os.path.join(directory, filename)):
			print(filename + ' in use.')
		else:
			if os.path.isfile(os.path.join(directory, filename)):
				if filename.endswith((".pdf", ".jpg", ".png", ".eps", ".svg")):
					print(filename + ' not in use - deleting.')
					os.remove(os.path.join(directory, filename))
			else:
				print(filename + ' is a directory.')
				clean(os.path.join(directory, filename))	
clean(".")

